A Cure for numerical shock instability in HLLC Riemann solver using antidiffusion control

Various forms of numerical shock instabilities are known to plague many contact and shear preserving approximate Riemann solvers, including the popular Harten-Lax-van Leer with Contact (HLLC) scheme, during high speed flow simulations. In this paper we propose a simple and inexpensive novel strategy to prevent the HLLC scheme from developing such spurious solutions without compromising on its linear wave resolution ability. The cure is primarily based on a reinterpretation of the HLLC scheme as a combination of its well-known diffusive counterpart, the HLL scheme, and an antidiffusive term responsible for its accuracy on linear wavefields. In our study, a linear analysis of this alternate form indicates that shock instability in the HLLC scheme could be triggered due to the unwanted activation of the antidiffusive terms of its mass and interface-normal flux components on interfaces that are not aligned with the shock front. This inadvertent activation results in weakening of the favourable dissipation provided by its inherent HLL scheme and causes unphysical mass flux variations along the shock front. To mitigate this, we propose a modified HLLC scheme that employs a simple differentiable pressure based multidimensional shock sensor to achieve smooth control of these critical antidiffusive terms near shocks. Using a linear perturbation analysis and a matrix based stability analysis, we establish that the resulting scheme, called HLLC-ADC (Anti-Diffusion Control), is shock stable over a wide range of freestream Mach numbers. Results from standard numerical test cases demonstrate that the HLLC-ADC scheme is indeed free from the most common manifestations of shock instability including the Carbuncle phenomenon without significant loss of accuracy on shear dominated viscous flows.

==> images/quirkanalysis/HLLC/HLLC.py <==

# -*- coding: utf-8 -*-
"""
Created on Thu Dec 25 15:49:05 2014

@author: sangeeth
"""
import math
import numpy as np
from scipy import linalg
import matplotlib.pyplot as plt


# Set run conditions
CFL=0.2
gamma=1.4


# Initialise values
rho=np.zeros(25)
p=np.zeros(25)
u=np.zeros(25)
iteration=np.zeros(25)

# Initialise values
for i in xrange(1,25):
    rho[i]=0.0
    p[i]=0.0
    u[i]=0.0
pass

# Set initial density

rho[0]=0.0
p[0]=0.0
u[0]=0.01

# Recursive perturnation formulas

for i in xrange(1,21):
    iteration[i]=i
    rho[i]=rho[i-1]-((2.0*CFL*p[i-1])/gamma)
    p[i]=(1.0-2.0*CFL)*p[i-1]
    u[i] = u[i-1]
    
density = open ("density.dat","w")
pressure = open ("pressure.dat","w")
velocity = open ("velocity.dat","w")


density.write ('VARIABLES = "Time","Perturbation" \n ')
pressure.write ('VARIABLES = "Time","Perturbation" \n ')
velocity.write('VARIABLES = "Time","Perturbation" \n ')

for i in xrange(0,21):
    density.write ('%d %.20f \n' %(i,rho[i]))
    pressure.write ('%d %.20f \n' %(i,p[i]))
    velocity.write ('%d %.20f \n' %(i,u[i]))
    
density.close()
pressure.close()
velocity.close()

#
#plt.plot(iteration,rho,'ro',label='Density perturbations')
#plt.plot(iteration,p,'bo',label='Pressure perturbations')
##plt.subplot(iteration,p,'ro')
#plt.title('HLL scheme')
#plt.ylim([-0.02,0.02])
#plt.xlabel('Iterations',fontsize=14)
#plt.ylabel('Perturbation',fontsize=14)
#plt.legend(loc='upper right',prop={'size':8})
#plt.show()

==> images/standingshock/longertimestepexperiment/HLLC/residualplots/extractresidual.c <==
#include <math.h>
#include <stdio.h>
#include <stdlib.h>


int main()
{

	int iteration;
	double residual,time;
	int c;
	char line[30];

	FILE *read;
	read=fopen("residual.dat","r");

	FILE* out;
	out = fopen("logresidual.dat","w");

	fprintf(out,"VARIABLES= \" Iteration \", \" Log(Residual) \" \n");
	fprintf(out,"zone, t=\"  \" \n");

	while ((c = fgetc(read)) != EOF)
	{
		fscanf(read,"%d\t%lf\t%lf",&iteration,&time,&residual);
		fprintf(out,"%.15f \t %.15f\n",time, log10(residual));
	
	}

	/*
	while ((c = fgetc(read)) != EOF)
	{
		fgets(line,sizeof(line),read);
		sscanf(line,"%d %lf\n", &iteration,&residual);
		//fprintf(out,"%.15f\n",residual);
		//fprintf(out,"%d\n",iteration);
		fprintf(out,"%d,%.15f\n",iteration,residual);
	}*/

	
	
	/*
	fscanf(read,"%d %lf\n",&iteration,&residual);
	printf("%d,%.15f\n",iteration,residual);

	fscanf(read,"%d %lf\n",&iteration,&residual);
	printf("%d,%.15f\n",iteration,residual);
	*/
	
	fclose(read);
	fclose(out);
	return 0;

}


==> images/standingshock/longertimestepexperiment/HLLC_ADC/residualplots/extractresidual.c <==
#include <math.h>
#include <stdio.h>
#include <stdlib.h>


int main()
{

	int iteration;
	double residual,time;
	int c;
	char line[30];

	FILE *read;
	read=fopen("residual.dat","r");

	FILE* out;
	out = fopen("logresidual.dat","w");

	fprintf(out,"VARIABLES= \" Iteration \", \" Log(Residual) \" \n");
	fprintf(out,"zone, t=\"  \" \n");

	while ((c = fgetc(read)) != EOF)
	{
		fscanf(read,"%d\t%lf\t%lf",&iteration,&time,&residual);
		fprintf(out,"%.15f \t %.15f\n",time, log10(residual));
	
	}

	/*
	while ((c = fgetc(read)) != EOF)
	{
		fgets(line,sizeof(line),read);
		sscanf(line,"%d %lf\n", &iteration,&residual);
		//fprintf(out,"%.15f\n",residual);
		//fprintf(out,"%d\n",iteration);
		fprintf(out,"%d,%.15f\n",iteration,residual);
	}*/

	
	
	/*
	fscanf(read,"%d %lf\n",&iteration,&residual);
	printf("%d,%.15f\n",iteration,residual);

	fscanf(read,"%d %lf\n",&iteration,&residual);
	printf("%d,%.15f\n",iteration,residual);
	*/
	
	fclose(read);
	fclose(out);
	return 0;

}


==> images/standingshock/longertimestepexperiment/HLLE/residualplots/extractresidual.c <==
#include <math.h>
#include <stdio.h>
#include <stdlib.h>


int main()
{

	int iteration;
	double residual,time;
	int c;
	char line[30];

	FILE *read;
	read=fopen("residual.dat","r");

	FILE* out;
	out = fopen("logresidual.dat","w");

	fprintf(out,"VARIABLES= \" Iteration \", \" Log(Residual) \" \n");
	fprintf(out,"zone, t=\"  \" \n");

	while ((c = fgetc(read)) != EOF)
	{
		fscanf(read,"%d\t%lf\t%lf",&iteration,&time,&residual);
		fprintf(out,"%.15f \t %.15f\n",time, log10(residual));
	
	}

	/*
	while ((c = fgetc(read)) != EOF)
	{
		fgets(line,sizeof(line),read);
		sscanf(line,"%d %lf\n", &iteration,&residual);
		//fprintf(out,"%.15f\n",residual);
		//fprintf(out,"%d\n",iteration);
		fprintf(out,"%d,%.15f\n",iteration,residual);
	}*/

	
	
	/*
	fscanf(read,"%d %lf\n",&iteration,&residual);
	printf("%d,%.15f\n",iteration,residual);

	fscanf(read,"%d %lf\n",&iteration,&residual);
	printf("%d,%.15f\n",iteration,residual);
	*/
	
	fclose(read);
	fclose(out);
	return 0;

}


==> images/standingshock/residualplots/extractresidual.c <==
#include <math.h>
#include <stdio.h>
#include <stdlib.h>


int main()
{

	int iteration;
	double residual,time;
	int c;
	char line[30];

	FILE *read;
	read=fopen("residual.dat","r");

	FILE* out;
	out = fopen("logresidual.dat","w");

	fprintf(out,"VARIABLES= \" Iteration \", \" Log(Residual) \" \n");
	fprintf(out,"zone, t=\"  \" \n");

	while ((c = fgetc(read)) != EOF)
	{
		fscanf(read,"%d\t%lf\t%lf",&iteration,&time,&residual);
		fprintf(out,"%.15f \t %.15f\n",time, log10(residual));
	
	}

	/*
	while ((c = fgetc(read)) != EOF)
	{
		fgets(line,sizeof(line),read);
		sscanf(line,"%d %lf\n", &iteration,&residual);
		//fprintf(out,"%.15f\n",residual);
		//fprintf(out,"%d\n",iteration);
		fprintf(out,"%d,%.15f\n",iteration,residual);
	}*/

	
	
	/*
	fscanf(read,"%d %lf\n",&iteration,&residual);
	printf("%d,%.15f\n",iteration,residual);

	fscanf(read,"%d %lf\n",&iteration,&residual);
	printf("%d,%.15f\n",iteration,residual);
	*/
	
	fclose(read);
	fclose(out);
	return 0;

}

